(Re)constructing Code Loops

The Moufang loop named for Richard Parker is a central extension of the extended binary Golay code. It the prototypical example of a general class of nonassociative structures known today as code loops, which have been studied from a number of different algebraic and combinatorial perspectives. This expository article aims to highlight an experimental approach to computing in code loops, by a combination of a small amount of precomputed information and making use of the rich identities that code loops' twisted cocycles satisfy. As a byproduct we demonstrate that one can reconstruct the multiplication in Parker's loop from a mere fragment of its twisted cocycle. We also give relatively large subspaces of the Golay code over which Parker's loop splits as a direct product.

==> anc/restricted_parker_theta.txt <==
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000000000000000000000000000000000000000111111110000111100000000111111110000000011110000111111110000
0000000000000000000000000000000000000000000000000000000000000000011001111001100110011000011001111001100001100110011001111001100
0000000000000000000000000000000000000000000000000000000000000000011110011000011110000110011110011000011001111000011110011000011
0000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011010011001100110011001100110011001
0000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011001100110011001100110011001100110
0000000000000000000000000000000000000000000000000000000000000000000111100001111111100001111000011110000111100000000111100001111
0000000000000000000000000000000000000000000000000000000000000000000111111110000000011111111000011110000000011111111000000001111
0000000000000000000000000000000000000000000000000000000000000000011110011000011110000110011110011000011001111000011110011000011
0000000000000000000000000000000000000000000000000000000000000000011001111001100110011000011001111001100001100110011001111001100
0000000000000000000000000000000000000000000000000000000000000000000111111110000111100000000111111110000000011110000111111110000
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000000000000000000000000000000000000000111111110000000011111111000011110000000011111111000000001111
0000000000000000000000000000000000000000000000000000000000000000000111100001111111100001111000011110000111100000000111100001111
0000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011001100110011001100110011001100110
0000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011010011001100110011001100110011001
0000000000000000000000000000000000000000000000000000000000000000110011010011001011001101001100110011001011001101001100101100110
0000000000000000000000000000000000000000000000000000000000000000011110011000011110000110011110011000011001111000011110011000011
0000000000000000000000000000000000000000000000000000000000000000011110011000011110000110011110011000011001111000011110011000011
0000000000000000000000000000000000000000000000000000000000000000110011001100110100110011001100101100110011001101001100110011001
0000000000000000000000000000000000000000000000000000000000000000110011001100110100110011001100110011001100110010110011001100110
0000000000000000000000000000000000000000000000000000000000000000011001111001100110011000011001111001100001100110011001111001100
0000000000000000000000000000000000000000000000000000000000000000110011010011001011001101001100101100110100110010110011010011001
0000000000000000000000000000000000000000000000000000000000000000011001111001100110011000011001111001100001100110011001111001100
0000000000000000000000000000000000000000000000000000000000000000110011001100110100110011001100101100110011001101001100110011001
0000000000000000000000000000000000000000000000000000000000000000011110011000011110000110011110011000011001111000011110011000011
0000000000000000000000000000000000000000000000000000000000000000011110011000011110000110011110011000011001111000011110011000011
0000000000000000000000000000000000000000000000000000000000000000110011010011001011001101001100110011001011001101001100101100110
0000000000000000000000000000000000000000000000000000000000000000011001111001100110011000011001111001100001100110011001111001100
0000000000000000000000000000000000000000000000000000000000000000110011010011001011001101001100101100110100110010110011010011001
0000000000000000000000000000000000000000000000000000000000000000011001111001100110011000011001111001100001100110011001111001100
0000000000000000000000000000000000000000000000000000000000000000110011001100110100110011001100110011001100110010110011001100110
0000000000000000000000000000000000000000000000000000000000000000110100101101001011010010110100110010110100101101001011010010110
0000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011010011001100110011001100110011001
0000000000000000000000000000000000000000000000000000000000000000101101010100101101001010101101001011010101001011010010101011010
0000000000000000000000000000000000000000000000000000000000000000101010101010101010101010101010110101010101010101010101010101010
0000000000000000000000000000000000000000000000000000000000000000101010110101010010101011010101010101010010101011010101001010101
0000000000000000000000000000000000000000000000000000000000000000101010101010101101010101010101010101010101010100101010101010101
0000000000000000000000000000000000000000000000000000000000000000011110011000011110000110011110011000011001111000011110011000011
0000000000000000000000000000000000000000000000000000000000000000011110011000011110000110011110000111100110000111100001100111100
0000000000000000000000000000000000000000000000000000000000000000101010101010101010101010101010110101010101010101010101010101010
0000000000000000000000000000000000000000000000000000000000000000101101010100101101001010101101001011010101001011010010101011010
0000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011010011001100110011001100110011001
0000000000000000000000000000000000000000000000000000000000000000110100101101001011010010110100110010110100101101001011010010110
0000000000000000000000000000000000000000000000000000000000000000011110011000011110000110011110000111100110000111100001100111100
0000000000000000000000000000000000000000000000000000000000000000011110011000011110000110011110011000011001111000011110011000011
0000000000000000000000000000000000000000000000000000000000000000101010101010101101010101010101010101010101010100101010101010101
0000000000000000000000000000000000000000000000000000000000000000101010110101010010101011010101010101010010101011010101001010101
0000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011010011001100110011001100110011001
0000000000000000000000000000000000000000000000000000000000000000011110011000011001111001100001100111100110000110011110011000011
0000000000000000000000000000000000000000000000000000000000000000011110000111100110000111100001111000011110000110011110000111100
0000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011010011001100110011001100110011001
0000000000000000000000000000000000000000000000000000000000000000011110000111100110000111100001100111100001111001100001111000011
0000000000000000000000000000000000000000000000000000000000000000110100101101001011010010110100110010110100101101001011010010110
0000000000000000000000000000000000000000000000000000000000000000011110011000011001111001100001111000011001111001100001100111100
0000000000000000000000000000000000000000000000000000000000000000110100101101001011010010110100110010110100101101001011010010110
0000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011010011001100110011001100110011001
0000000000000000000000000000000000000000000000000000000000000000011110000111100110000111100001111000011110000110011110000111100
0000000000000000000000000000000000000000000000000000000000000000011110011000011001111001100001100111100110000110011110011000011
0000000000000000000000000000000000000000000000000000000000000000110011001100110011001100110011010011001100110011001100110011001
0000000000000000000000000000000000000000000000000000000000000000110100101101001011010010110100110010110100101101001011010010110
0000000000000000000000000000000000000000000000000000000000000000011110011000011001111001100001111000011001111001100001100111100
0000000000000000000000000000000000000000000000000000000000000000110100101101001011010010110100110010110100101101001011010010110
0000000000000000000000000000000000000000000000000000000000000000011110000111100110000111100001100111100001111001100001111000011
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111
0011110011000011001111001100001111000011001111001100001100111100000000000000000000000000000000011111111111111111111111111111111
0011110011000011001111001100001111000011001111001100001100111100000000000000000000000000000000011111111111111111111111111111111
0101010110101010101010100101010110101010010101010101010110101010000000000000000000000000000000011111111111111111111111111111111
0101010110101010101010100101010110101010010101010101010110101010000000000000000000000000000000011111111111111111111111111111111
0110100101101001100101101001011010010110100101100110100101101001000000000000000000000000000000011111111111111111111111111111111
0110100101101001100101101001011010010110100101100110100101101001000000000000000000000000000000011111111111111111111111111111111
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000011111111111111111111111111111111
0011110011000011110000110011110011000011001111000011110011000011000000000000000000000000000000011111111111111111111111111111111
0011110011000011110000110011110011000011001111000011110011000011000000000000000000000000000000011111111111111111111111111111111
0101101010100101010110101010010110100101010110101010010101011010000000000000000000000000000000011111111111111111111111111111111
0101101010100101010110101010010110100101010110101010010101011010000000000000000000000000000000011111111111111111111111111111111
0110011001100110100110011001100110011001100110010110011001100110000000000000000000000000000000011111111111111111111111111111111
0110011001100110100110011001100110011001100110010110011001100110000000000000000000000000000000011111111111111111111111111111111
0000000000000000111111111111111111111111111111110000000000000000000000000000000000000000000000011111111111111111111111111111111
0000000000000000111111111111111111111111111111110000000000000000000000000000000000000000000000011111111111111111111111111111111
0000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000011111111111111111111111111111111
0000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000011111111111111111111111111111111
0000111100001111000011110000111111110000111100001111000011110000000000000000000000000000000000011111111111111111111111111111111
0000111100001111000011110000111111110000111100001111000011110000000000000000000000000000000000011111111111111111111111111111111
0000111100001111111100001111000000001111000011111111000011110000000000000000000000000000000000011111111111111111111111111111111
0000111100001111111100001111000000001111000011111111000011110000000000000000000000000000000000011111111111111111111111111111111
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000011111111111111111111111111111111000000000000000000000000000000000000000000000000000000000000000
0000000000000000000000000000000011111111111111111111111111111111000000000000000111111111111111111111111111111110000000000000000
0000000000000000000000000000000000000000000000000000000000000000000000000000000111111111111111111111111111111110000000000000000
0011110011000011001111001100001111000011001111001100001100111100000000000000000111111111111111111111111111111110000000000000000
0011110011000011001111001100001100111100110000110011110011000011000000000000000111111111111111111111111111111110000000000000000
0101010110101010101010100101010101010101101010101010101001010101000000000000000111111111111111111111111111111110000000000000000
0101010110101010101010100101010110101010010101010101010110101010000000000000000111111111111111111111111111111110000000000000000
0110100101101001100101101001011010010110100101100110100101101001000000000000000111111111111111111111111111111110000000000000000
0110100101101001100101101001011001101001011010011001011010010110000000000000000111111111111111111111111111111110000000000000000
0000000000000000000000000000000011111111111111111111111111111111000000011111111000000001111111111111111000000001111111100000000
0000000000000000000000000000000000000000000000000000000000000000000000011111111000000001111111111111111000000001111111100000000
0011110011000011110000110011110011000011001111000011110011000011000000011111111000000001111111111111111000000001111111100000000
0011110011000011110000110011110000111100110000111100001100111100000000011111111000000001111111111111111000000001111111100000000
0101101010100101010110101010010101011010101001010101101010100101000000011111111000000001111111111111111000000001111111100000000
0101101010100101010110101010010110100101010110101010010101011010000000011111111000000001111111111111111000000001111111100000000
0110011001100110100110011001100110011001100110010110011001100110000000011111111000000001111111111111111000000001111111100000000
0110011001100110100110011001100101100110011001101001100110011001000000011111111000000001111111111111111000000001111111100000000
0000000000000000111111111111111111111111111111110000000000000000000000011111111111111110000000011111111000000000000000011111111
0000000000000000111111111111111100000000000000001111111111111111000000011111111111111110000000011111111000000000000000011111111
0000000000000000000000000000000000000000000000000000000000000000000000011111111111111110000000011111111000000000000000011111111
0000000000000000000000000000000011111111111111111111111111111111000000011111111111111110000000011111111000000000000000011111111
0000111100001111000011110000111111110000111100001111000011110000000000011111111111111110000000011111111000000000000000011111111
0000111100001111000011110000111100001111000011110000111100001111000000011111111111111110000000011111111000000000000000011111111
0000111100001111111100001111000011110000111100000000111100001111000000011111111111111110000000011111111000000000000000011111111
0000111100001111111100001111000000001111000011111111000011110000000000011111111111111110000000011111111000000000000000011111111

